Debiasing Recommendation with Personal Popularity

Global popularity (GP) bias is the phenomenon that popular items are recommended much more frequently than they should be, which goes against the goal of providing personalized recommendations and harms user experience and recommendation accuracy. Many methods have been proposed to reduce GP bias but they fail to notice the fundamental problem of GP, i.e., it considers popularity from a \textit{global} perspective of \textit{all users} and uses a single set of popular items, and thus cannot capture the interests of individual users. As such, we propose a user-aware version of item popularity named \textit{personal popularity} (PP), which identifies different popular items for each user by considering the users that share similar interests. As PP models the preferences of individual users, it naturally helps to produce personalized recommendations and mitigate GP bias. To integrate PP into recommendation, we design a general \textit{personal popularity aware counterfactual} (PPAC) framework, which adapts easily to existing recommendation models. In particular, PPAC recognizes that PP and GP have both direct and indirect effects on recommendations and controls direct effects with counterfactual inference techniques for unbiased recommendations. All codes and datasets are available at \url{https://github.com/Stevenn9981/PPAC}.

==> imgs/intro_bias.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rcParams["pdf.use14corefonts"] = True
plt.rcParams["font.size"] = 16
people = ('Training Set', 'MF', 'LightGCN')
labels = ('Head items', 'Tail items')
# segments = 3

# multi-dimensional data
data = np.asarray([ [0.508, 0.492],
                    [0.677, 0.323],
                    [0.738, 0.262]
 ]).T

percentages = np.zeros((8, 4))
col_sum = np.sum(data, axis=0)
for i in range(data.shape[0]):
    for j in range(len(data[i])):
        percentages[j, i] = data[i, j] / col_sum[j] * 100

y_pos = np.arange(len(people))

fig = plt.figure(figsize=(7,4))
ax = fig.add_subplot(111)
ax.set_xticks([0, 1, 2], people)
ax.set_ylabel('Interaction proportion', fontsize=20)
vals = ax.get_yticks()
ax.set_yticklabels(['{:.0%}'.format(x) for x in vals])

colors = ['orange', 'green']
patch_handles = []

bottom = np.zeros(len(people))
for i, d in enumerate(data):
    patch_handles.append(ax.bar(y_pos, d,
      color=colors[i%len(colors)], align='center',
      bottom=bottom))
    bottom += d

# search all of the bar segments and annotate
for j in range(len(patch_handles)):
    for i, patch in enumerate(patch_handles[j].get_children()):
        bl = patch.get_xy()
        x = 0.5*patch.get_width() + bl[0]
        y = 0.4*patch.get_height() + bl[1]
        ax.text(x,y, "%.1f%%" % (percentages[i,j]), ha='center')
ax.legend(patch_handles, labels, loc='upper center', bbox_to_anchor=(0.5, 1.18),
          ncol=3, fancybox=True, shadow=True)
plt.savefig('intro_debias.pdf', bbox_inches='tight')
plt.show()


==> imgs/plot.py <==
import matplotlib.pyplot as plt
#对比两天内同一时刻温度的变化情况
plt.rcParams['font.size'] = 18 
plt.figure(figsize=(6, 4))
x = [1,2,3,4,5]

# gamma
# y1 = [0.3350, 0.3601, 0.3673, 0.3587, 0.3500]
# y1 = [0.3539, 0.3669, 0.3696, 0.3640, 0.3548]
# y1 = [0.3710, 0.3782, 0.3829, 0.3804, 0.3700]
# y1 = [0.3728, 0.3804, 0.3850, 0.3828, 0.3715]


# beta
# y1 = [0.2849, 0.2973, 0.3136, 0.3187, 0.2933]
# y1 = [0.3196, 0.3281, 0.3377, 0.3362, 0.3155]
# y1 = [0.3578, 0.3649, 0.3674, 0.3620, 0.3345]
# y1 = [0.3602, 0.3664, 0.3683, 0.3631, 0.3361]

# k
# y1 = [0.3288, 0.3513, 0.3662, 0.3633, 0.3653]
# y1 = [0.3389, 0.3574, 0.3641, 0.3688, 0.3678]
# y1 = [0.3735, 0.3809, 0.3821, 0.3849, 0.3847]
y1 = [0.3752, 0.3830, 0.3842, 0.3866, 0.3860]



plt.plot(x, y1, 'r',marker='*', markersize=10)
# plt.plot(x, y2, 'b', marker='.',markersize=10)

# plt.xticks(x, ['16', '32', '64', '128', '256'])
# plt.xticks(x, ['4', '8', '16', '32', '64'])

# plt.xticks(x, ['4', '8', '16', '32', '64'])
# plt.xticks(x, ['0', '4', '8', '16', '32'])

plt.xticks(x, ['10', '20', '30', '40', '50'])



# plt.xlabel('\u03B3')  # x轴标题
# plt.xlabel('\u03B2')  # x轴标题
plt.xlabel('k')  # x轴标题
plt.ylabel('NDCG@50')  # y轴标题

# for a, b in zip(x, y1):
#     plt.text(a, b, b, ha='center', va='bottom', fontsize=10)
# for a, b in zip(x, y2):
#     plt.text(a, b, b, ha='center', va='bottom', fontsize=10)


# plt.legend(['Base', 'CaPop'])

plt.tight_layout()
# plt.savefig('cidmf_gamma.pdf')
# plt.savefig('cidncf_gamma.pdf')
# plt.savefig('cidlg_gamma.pdf')
# plt.savefig('cidimpgcn_gamma.pdf')

# plt.savefig('cidmf_beta.pdf')
# plt.savefig('cidncf_beta.pdf')
# plt.savefig('cidlg_beta.pdf')
# plt.savefig('cidimpgcn_beta.pdf')

# plt.savefig('cidmf_k.pdf')
# plt.savefig('cidncf_k.pdf')
# plt.savefig('cidlg_k.pdf')
plt.savefig('cidimpgcn_k.pdf')
plt.show()

==> imgs/plot_gamma_beta.py <==
# import seaborn as sns
import sys
from turtle import color
import matplotlib.pyplot as plt

plt.rcParams['font.size'] = 15
#plt.rcParams['pdf.use14corefonts'] = True

x = [1, 2, 3, 4, 5]

# gamma
#y1 = [0.1420, 0.1510, 0.1595, 0.1576, 0.1558]
#y2 = [0.2894, 0.5523, 0.7234, 0.8329, 0.9102]

# beta
y1 = [0.1134, 0.1206, 0.1302, 0.1264, 0.1236]
y2 = [0.0624, 0.0832, 0.0987, 0.1101, 0.1267]



fig = plt.figure(figsize=(5, 4))

ax1 = fig.add_subplot(111)

ax1.bar(x, y1, label='Recall', width=0.7,color='#3182bd',linewidth=1.5)
ax1.yaxis.label.set_color('#3182bd')
# ax1.tick_params(axis='y', colors='#3182bd')
ax1.set_ylabel('Recall', fontsize=20)

# gamma
#ax1.set_ylim([0.13 , 0.17])

# beta
ax1.set_ylim([0.1 , 0.14])

# ax1.set_xlabel('\u03B3')
#ax1.set_xlabel('\u03B2')
ax1.legend(loc=2)
plt.yticks()

# 画折线图

# gamma
#y_label = 'PPRU'

# beta
y_label = 'PRU'


color2 = 'r'
ax2 = ax1.twinx()  # 组合图必须加这个

# gamma
#ax2.set_ylim([0.2, 1.1])

# beta
ax2.set_ylim([0.05, 0.15])

ax2.plot(x, y2, label=y_label,color=color2,marker='.', markersize=10) # 设置线粗细，节点样式
ax2.yaxis.label.set_color(color2)
# ax2.tick_params(axis='y', colors=color2)
ax2.set_ylabel(y_label, fontsize=20)
# ax2.set_xlabel('\u03B3')
ax2.legend(loc=1)

# plt.xlabel('\u03B3')  # x轴标题

# gamma
#plt.xticks(x, ['64', '128', '256', '512', '1024'])

# beta
plt.xticks(x, ['-512', '-256', '-128', '-64', '-32'])


plt.tight_layout()

# gamma
#plt.savefig('cidmf_gamma_short.pdf')

# beta
plt.savefig('cidmf_beta_short.pdf')
plt.show()







==> imgs/plot_k.py <==
import matplotlib.pyplot as plt
#对比两天内同一时刻温度的变化情况
plt.rcParams['font.size'] = 18
plt.figure(figsize=(4, 4))
x = [1,2,3,4,5]

# gamma
# y1 = [0.3350, 0.3601, 0.3673, 0.3587, 0.3500]
# y1 = [0.3539, 0.3669, 0.3696, 0.3640, 0.3548]
# y1 = [0.3710, 0.3782, 0.3829, 0.3804, 0.3700]
# y1 = [0.3728, 0.3804, 0.3850, 0.3828, 0.3715]


# beta
# y1 = [0.2849, 0.2973, 0.3136, 0.3187, 0.2933]
# y1 = [0.3196, 0.3281, 0.3377, 0.3362, 0.3155]
# y1 = [0.3578, 0.3649, 0.3674, 0.3620, 0.3345]
# y1 = [0.3602, 0.3664, 0.3683, 0.3631, 0.3361]

# k
# y1 = [0.3288, 0.3513, 0.3662, 0.3633, 0.3653]
# y1 = [0.3389, 0.3574, 0.3641, 0.3688, 0.3678]
# y1 = [0.3735, 0.3809, 0.3821, 0.3849, 0.3847]
y1 = [0.1580, 0.1612, 0.1661, 0.1646, 0.1628]



plt.plot(x, y1, 'r',marker='.', markersize=10)
# plt.plot(x, y2, 'b', marker='.',markersize=10)

# plt.xticks(x, ['16', '32', '64', '128', '256'])
# plt.xticks(x, ['4', '8', '16', '32', '64'])

# plt.xticks(x, ['4', '8', '16', '32', '64'])
# plt.xticks(x, ['0', '4', '8', '16', '32'])

plt.xticks(x, ['10', '20', '30', '40', '50'])
plt.ylim([0.157, 0.167])


# plt.xlabel('\u03B3')  # x轴标题
# plt.xlabel('\u03B2')  # x轴标题
#plt.xlabel('k')  # x轴标题
plt.ylabel('Recall')  # y轴标题

# for a, b in zip(x, y1):
#     plt.text(a, b, b, ha='center', va='bottom', fontsize=10)
# for a, b in zip(x, y2):
#     plt.text(a, b, b, ha='center', va='bottom', fontsize=10)


# plt.legend(['Base', 'CaPop'])

plt.tight_layout()
# plt.savefig('cidmf_gamma.pdf')
# plt.savefig('cidncf_gamma.pdf')
# plt.savefig('cidlg_gamma.pdf')
# plt.savefig('cidimpgcn_gamma.pdf')

# plt.savefig('cidmf_beta.pdf')
# plt.savefig('cidncf_beta.pdf')
# plt.savefig('cidlg_beta.pdf')
# plt.savefig('cidimpgcn_beta.pdf')

# plt.savefig('cidmf_k.pdf')
# plt.savefig('cidncf_k.pdf')
# plt.savefig('cidlg_k.pdf')
plt.savefig('cidmf_k_short.pdf')
plt.show()


==> imgs/topk.py <==
# import seaborn as sns
import sys
from turtle import color
import matplotlib.pyplot as plt

plt.rcParams['font.size'] = 14  

x = [1, 2, 3, 4, 5]

# gamma
# y1 = [0.3350, 0.3601, 0.3673, 0.3587, 0.3500]
# y2 = [0.3096, 0.5121, 0.7271, 0.8721, 0.9420]
# y1 = [0.3539, 0.3669, 0.3696, 0.3640, 0.3548]
# y2 = [0.1378, 0.1460, 0.2272, 0.4232, 0.8585]
# y1 = [0.3710, 0.3782, 0.3829, 0.3804, 0.3700]
# y2 = [0.4082, 0.4772, 0.5820, 0.7053, 0.8236]
# y1 = [0.3728, 0.3804, 0.3850, 0.3828, 0.3715]
# y2 = [0.3915, 0.4612, 0.5693, 0.6984, 0.8206]


# beta
# y1 = [0.2849, 0.2973, 0.3136, 0.3187, 0.2933]
# y2 = [-0.0480, 0.0151, 0.1617, 0.4483, 0.7576]
# y1 = [0.3196, 0.3281, 0.3377, 0.3362, 0.3155]
# y2 = [-0.0043, 0.072, 0.163, 0.214, 0.508]
# y1 = [0.3578, 0.3649, 0.3674, 0.3620, 0.3345]
# y2 = [0.2102, 0.2652, 0.3262, 0.4474, 0.6341]
y1 = [0.3602, 0.3664, 0.3683, 0.3631, 0.3361]
y2 = [0.1921, 0.2497, 0.3132, 0.4386, 0.6324]


fig = plt.figure(figsize=(6, 4.5))

ax1 = fig.add_subplot(111)

ax1.bar(x, y1, label='NDCG@50', width=0.7,color='#3182bd',linewidth=1.5)
ax1.yaxis.label.set_color('#3182bd')
# ax1.tick_params(axis='y', colors='#3182bd')
ax1.set_ylabel('NDCG@50')
ax1.set_ylim([0.32 , 0.38])
# ax1.set_xlabel('\u03B3')
ax1.set_xlabel('\u03B2')
ax1.legend(loc=2)
plt.yticks()

# 画折线图
y_label = 'PPRU'
color2 = 'r'
ax2 = ax1.twinx()  # 组合图必须加这个

ax2.set_ylim([0.1, 0.8])
ax2.plot(x, y2, label=y_label,color=color2,marker='.', markersize=10) # 设置线粗细，节点样式
ax2.yaxis.label.set_color(color2)
# ax2.tick_params(axis='y', colors=color2)
ax2.set_ylabel(y_label)
# ax2.set_xlabel('\u03B3')
ax2.legend(loc=1)

# plt.xlabel('\u03B3')  # x轴标题
# plt.xticks(x, ['16', '32', '64', '128', '256'])
# plt.xticks(x, ['4', '8', '16', '32', '64'])

# plt.xticks(x, ['4', '8', '16', '32', '64'])
plt.xticks(x, ['0', '4', '8', '16', '32'])


plt.tight_layout()
# plt.savefig('cidmf_gamma.pdf')
# plt.savefig('cidncf_gamma.pdf')
# plt.savefig('cidlg_gamma.pdf')
# plt.savefig('cidimpgcn_gamma.pdf')

# plt.savefig('cidmf_beta.pdf')
# plt.savefig('cidncf_beta.pdf')
# plt.savefig('cidlg_beta.pdf')
plt.savefig('cidimpgcn_beta.pdf')

plt.show()






